A local resampling trick for focused molecular dynamics

We describe a method that focuses sampling effort on a user-defined selection of a large system, which can lead to substantial decreases in computational effort by speeding up the calculation of nonbonded interactions. A naive approach can lead to incorrect sampling if the selection depends on the configuration in a way that is not accounted for. We avoid this pitfall by introducing appropriate auxiliary variables. This results in an implementation that is closely related to configurational freezing and elastic barrier dynamical freezing. We implement the method and validate that it can be used to supplement conventional molecular dynamics in free energy calculations (absolute hydration and relative binding).

==> code_listings/ideal_gas.py <==
import numpy as np
import matplotlib.pyplot as plt
np.random.seed(2022)

dim = 2
box_size = 1.0

def u_ideal_gas(x):
    """energy is +inf if any particle is outside box,
    otherwise energy is 0
    
    -> Uniform[0, box_size]^{n_particles, dim}
    """
    
    in_box = (x > 0).all(1) * (x < box_size).all(1)
    u_components = np.where(in_box, 0, np.inf)
    return np.sum(u_components)


def sample_ideal_gas(n_particles=1000):
    return np.random.rand(n_particles, dim) * box_size


def conditional_sample_ideal_gas(x, select_mask):
    """(in real implementation of local MD, conditional_sample is less trivial!)"""
    
    # True/False for each particle in x
    assert select_mask.shape == (len(x),)
    assert select_mask.dtype == bool
    
    n_update = sum(select_mask)
    
    x_next = np.array(x)
    x_next[select_mask] = sample_ideal_gas(n_update)
    return x_next


def select_mask_near_origin(x, radius=0.5):
    distance_from_origin = np.linalg.norm(x, axis=1)
    select_mask = distance_from_origin < radius
    return select_mask


def biased_local_MD_step(x, radius=0.5):
    select_mask = select_mask_near_origin(x, radius)
    x_next = conditional_sample_ideal_gas(x, select_mask)
    return x_next


==> code_listings/local_resampling.py <==
import numpy as np
from jax import numpy as jnp

from timemachine.potentials.jax_utils import bernoulli_logpdf


def local_resampling_move(
    x,
    target_logpdf_fxn,
    particle_selection_log_prob_fxn,
    mcmc_move,
):
    x = jnp.array(x)
    n_particles = len(x)

    # select particles to be updated
    selection_probs = np.exp(particle_selection_log_prob_fxn(x))
    assert np.min(selection_probs) >= 0 and np.max(selection_probs) <= 1, "selection_probs must be in [0,1]"
    assert selection_probs.shape == (n_particles,), "must compute per-particle selection_probs"
    selection_mask = np.random.rand(n_particles) < selection_probs  # TODO: factor out dependence on global numpy rng?

    # construct restrained version of target
    def restrained_logpdf_fxn(x) -> float:
        log_p_i = particle_selection_log_prob_fxn(x)
        return target_logpdf_fxn(x) + bernoulli_logpdf(log_p_i, selection_mask)

    # construct smaller sampling problem, defined only on selected particles
    def subproblem_logpdf(x_sub) -> float:
        x_full = x.at[selection_mask].set(x_sub)
        return restrained_logpdf_fxn(x_full)

    # apply any valid MCMC move to this subproblem
    x_sub = x[selection_mask]
    x_next_sub, aux = mcmc_move(x_sub, subproblem_logpdf)
    x_next = x.at[selection_mask].set(x_next_sub)

    return x_next, aux
